PathoJev: Efficient Pathology Decisions from Shared Visual Context

Pathology workflows require multiple visual judgments about the same slide, from identifying tumor type to assessing grade and invasion. Generating and parsing a separate textual response for each structured question adds latency between visual evidence and usable decisions. Building on the System One paradigm, we introduce PathoJev, a pathology model that directly predicts answer probabilities for whole-slide and region-level assessment. PathoJev encodes each slide once and evaluates independent question suffixes in batches over the shared visual context. Reusing the hybrid backbone's recurrent states further limits the computation that grows with slide-context length for each additional question. Across three whole-slide benchmarks, the 9B and 27B models achieve mean accuracies of 77.2% and 78.1%, exceeding SlideChat by 5.4 and 6.3 percentage points. Both scales also maintain competitive accuracy on five ROI benchmarks. On WSI-Bench, the 9B model runs 9.1x faster than SlideChat. Shared context accelerates eight-question workloads by 6.9x and 5.9x over separate prefix encoding, rising to 11.2x and 8.9x for 64 questions. These results provide a reusable probabilistic interface for combining multiple visual judgments in whole-slide and local tissue assessment. Code: https://github.com/ChyaZhang/PathoJev.

==> scripts/plot_efficiency.py <==
"""Rebuild query-scaling figures from supplied per-slide measurements and
context-scaling figures from the author-reported shared-KV aggregates.

Requires NumPy, Matplotlib, fontTools, and the Chalkboard font used by Figure 2.
Run from any directory with:
    python scripts/plot_efficiency.py
"""
from pathlib import Path
import csv
import json
import os
import tempfile

os.environ.setdefault("MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "pathojev-mpl"))
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.ticker import FixedLocator, FuncFormatter, NullLocator
from fontTools.ttLib import TTCollection

# Register both faces from the local macOS collection. Font files are not
# redistributed with the paper; on other platforms set PATHOJEV_FONT_COLLECTION.
font_collection = Path(os.environ.get("PATHOJEV_FONT_COLLECTION",
                       "/System/Library/Fonts/Supplemental/Chalkboard.ttc"))
if font_collection.is_file():
    font_cache = Path(os.environ["MPLCONFIGDIR"])
    font_cache.mkdir(parents=True, exist_ok=True)
    for face in TTCollection(font_collection).fonts:
        destination = font_cache / ("Chalkboard-" + face["name"].getDebugName(2) + ".ttf")
        face.save(destination)
        font_manager.fontManager.addfont(str(destination))
font_manager.findfont("Chalkboard", fallback_to_default=False)

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "analysis_data"
FIG = ROOT / "Figures"
NS = np.array([1, 2, 4, 8, 16, 32, 64])
BOOTSTRAPS = 10000
plt.rcParams.update({
    "font.family": "Chalkboard", "font.size": 8,
    "axes.labelsize": 8, "axes.titlesize": 9,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
    "legend.fontsize": 7.5, "pdf.fonttype": 42, "ps.fonttype": 42,
    "svg.fonttype": "none", "axes.linewidth": .65,
    "text.color": "#2B2B2B", "axes.labelcolor": "#7F7F7F",
    "axes.edgecolor": "#7F7F7F", "xtick.color": "#7F7F7F", "ytick.color": "#7F7F7F",
    "xtick.major.size": 2.5, "ytick.major.size": 2.5,
    "axes.spines.top": False, "axes.spines.right": False,
    "savefig.facecolor": "white", "figure.facecolor": "white",
})
STYLES = {
    "shared": ("PathoJev (shared prefix)", "#8E4FA8", "*", "-"),
    "noshare": ("PathoJev (separate encoding)", "#9592AB", "x", "--"),
    "gen_cache": ("Autoregressive SFT", "#9CBFDF", "^", "-."),
    "wsillava": ("WSI-LLaVA", "#2F608A", "s", "-"),
    "slidechat": ("SlideChat", "#5B93C7", "D", ":"),
}

def read(folder, name):
    return [json.loads(line) for line in (DATA / folder / name).read_text().splitlines() if line.strip()]

def curves(folder, filenames):
    rows = [r for name in filenames for r in read(folder, name)]
    ids = sorted({r["slide_id"] for r in rows})
    assert len(ids) == 40, (folder, len(ids))
    samples = np.random.default_rng(0).integers(0, len(ids), size=(BOOTSTRAPS, len(ids)))
    result = {}
    for mode in sorted({r["mode"] for r in rows}):
        selected = [r for r in rows if r["mode"] == mode]
        lookup = {(r["slide_id"], r["N"]): r["sec"] for r in selected}
        assert len(lookup) == len(selected) == len(ids) * len(NS), (folder, mode)
        values = np.array([[lookup[(slide, int(n))] for n in NS] for slide in ids])
        assert np.all(np.isfinite(values)) and np.all(values > 0)
        med = np.median(values, axis=0)
        boot = np.median(values[samples], axis=1)
        low, high = np.quantile(boot, [.025, .975], axis=0)
        result[mode] = {"median": med, "low": low, "high": high}
    return ids, result

def setup_scaling(ax, title, ylabel=True):
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xlim(.86, 76)
    ax.set_ylim(.05, 32)
    ax.xaxis.set_major_locator(FixedLocator(NS))
    ax.xaxis.set_major_formatter(FuncFormatter(lambda x, _: f"{int(x)}"))
    ax.yaxis.set_major_locator(FixedLocator([.1, .3, 1, 3, 10, 30]))
    ax.yaxis.set_major_formatter(FuncFormatter(lambda x, _: f"{x:g}"))
    ax.yaxis.set_minor_locator(NullLocator())
    ax.grid(color="#ECECF2", linewidth=.5)
    ax.set_axisbelow(True)
    ax.set_xlabel("Questions per slide", labelpad=2)
    if ylabel:
        ax.set_ylabel("Total forward time (s/slide)", labelpad=2)
    ax.set_title(title, loc="left", fontweight="bold", color="#5D597E", pad=4)

def plot_curves(ax, results, modes):
    handles = []
    for mode in modes:
        label, color, marker, line = STYLES[mode]
        r = results[mode]
        ax.fill_between(NS, r["low"], r["high"], color=color,
                        alpha=.23 if mode == "shared" else .17, linewidth=0)
        # Draw the actual interval endpoints. Caps expose narrow intervals
        # without imposing a misleading minimum band or error-bar height.
        ax.errorbar(NS, r["median"],
                    yerr=np.vstack([r["median"] - r["low"], r["high"] - r["median"]]),
                    fmt="none", ecolor=color, elinewidth=.7, capsize=2.8,
                    capthick=.7, alpha=.9, zorder=4)
        h, = ax.plot(NS, r["median"], label=label, color=color, marker=marker,
                     linestyle=line, linewidth=1.55 if mode == "shared" else 1.2,
                     markersize=5.7 if mode == "shared" else 3.5,
                     markeredgewidth=.8, zorder=5 if mode == "shared" else 3)
        handles.append(h)
    return handles

def save(fig, name):
    for ext in ("pdf", "svg", "png"):
        fig.savefig(FIG / f"{name}.{ext}", dpi=300, bbox_inches="tight", pad_inches=.015)
    plt.close(fig)

def plot_context():
    layer_sets = [
        ("PathoJev-9B", "efficiency", "layer_cost_pathjev.jsonl", "#8E4FA8", "*", "-"),
        ("PathoJev-27B", "efficiency_27b", "layer_cost_pathjev.jsonl", "#5D597E", "s", "--"),
        ("Qwen3-8B", "efficiency", "layer_cost_qwen3.jsonl", "#9CBFDF", "^", "-."),
    ]
    fig, axes = plt.subplots(1, 2, figsize=(3.32, 1.75))
    fig.subplots_adjust(left=.13, right=.995, bottom=.22, top=.75, wspace=.58)
    aggregate = json.loads((DATA / "context_summary.json").read_text())
    models = {m["model"]: m for m in aggregate["models"]}
    handles = []
    for name, folder, filename, color, marker, line in layer_sets:
        row = models[name]
        x = aggregate["protocol"]["slide_tokens"]
        for ax, field in zip(axes, ["marginal_ms", "marginal_MB"]):
            h, = ax.plot(x, row[field], color=color, marker=marker,
                        linestyle=line, linewidth=1.25, markersize=4.7 if marker=="*" else 3,
                        label=name, clip_on=False)
        handles.append(h)
    for ax, title in zip(axes, ["(a) Time", "(b) Memory"]):
        ax.set_xscale("log", base=4)
        ax.set_xticks([256,1024,4096], ["256", "1,024", "4,096"])
        ax.tick_params(labelsize=6.6, pad=2)
        ax.set_xlabel(r"Slide tokens $L_s$", fontsize=7.2, labelpad=3)
        ax.set_title(title, fontsize=8, loc="left", fontweight="bold", color="#5D597E", pad=4)
        ax.grid(color="#ECECF2", linewidth=.5)
        ax.set_axisbelow(True)
        ax.set_xlim(128,8192)
        ax.xaxis.set_minor_locator(NullLocator())
    axes[0].set_ylim(0,12)
    axes[0].set_yticks([0,4,8,12])
    axes[0].set_ylabel("ms/question", fontsize=7.2, labelpad=3)
    axes[1].set_yscale("log")
    axes[1].set_ylim(5,100)
    axes[1].set_yticks([10,30,100], ["10","30","100"])
    axes[1].yaxis.set_minor_locator(NullLocator())
    axes[1].set_ylabel("MB/question", fontsize=7.2, labelpad=3)
    fig.legend(handles, [h.get_label() for h in handles], loc="upper center", ncol=3,
               frameon=False, bbox_to_anchor=(.51,1.025), fontsize=6.7, handlelength=1.7,
               columnspacing=.8, handletextpad=.4, borderaxespad=0)
    save(fig, "context_scaling")


def main():
    ids9, wsi9 = curves("efficiency", ["eff_wsibench_curve.jsonl", "eff_wsibench_curve_slidechat.jsonl", "eff_wsibench_curve_wsillava.jsonl"])
    ids27, wsi27 = curves("efficiency_27b", ["eff_wsibench_curve.jsonl"])
    assert ids9 == ids27
    _, slide = curves("efficiency", ["eff_slidebench_tcga_curve.jsonl", "eff_slidebench_tcga_curve_slidechat.jsonl"])

    fig, axes = plt.subplots(1, 2, figsize=(6.9, 2.25), sharey=True)
    fig.subplots_adjust(left=.065, right=.995, bottom=.18, top=.76, wspace=.09)
    modes = ["shared", "noshare", "gen_cache", "wsillava", "slidechat"]
    handles = plot_curves(axes[0], wsi9, modes)
    plot_curves(axes[1], wsi27, ["shared", "noshare"])
    setup_scaling(axes[0], "(a) PathoJev-9B and baselines")
    setup_scaling(axes[1], "(b) PathoJev-27B", ylabel=False)
    fig.legend(handles, [h.get_label() for h in handles], loc="upper center", ncol=3,
               frameon=False, bbox_to_anchor=(.52, 1.025), columnspacing=1.3,
               handlelength=2.2, borderaxespad=0, labelspacing=.3)
    for ax, values in zip(axes, [wsi9, wsi27]):
        r = values["shared"]["median"][-1]
        ax.annotate(f"{r:.2f} s", (64, r), xytext=(-2, -10), textcoords="offset points",
                    ha="right", va="top", fontsize=8, color="#5D597E", fontweight="bold",
                    arrowprops={"arrowstyle": "-", "color": "#8E4FA8", "lw": .7,
                                "shrinkA": 1, "shrinkB": 4})
    save(fig, "query_scaling")

    fig, ax = plt.subplots(figsize=(3.32, 2.62))
    fig.subplots_adjust(left=.17, right=.97, bottom=.2, top=.7)
    handles = plot_curves(ax, slide, ["shared", "noshare", "gen_cache", "slidechat"])
    setup_scaling(ax, "SlideBench-TCGA (9B)")
    fig.legend(handles, [h.get_label() for h in handles], loc="upper center", ncol=2,
               frameon=False, bbox_to_anchor=(.52, 1.01), columnspacing=.6, handlelength=1.8, fontsize=6.8)
    save(fig, "query_scaling_slidebench")

    plot_context()

    out = []
    for bench, scale, results in [("WSI-Bench","9B",wsi9),("WSI-Bench","27B",wsi27),("SlideBench-TCGA","9B",slide)]:
        for mode, values in results.items():
            for i, n in enumerate(NS):
                out.append({"benchmark":bench,"scale":scale,"mode":mode,"questions":int(n),"slides":40,
                            "median_sec":float(values["median"][i]),"ci95_low_sec":float(values["low"][i]),"ci95_high_sec":float(values["high"][i])})
    with (DATA / "efficiency_summary.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(out[0]))
        writer.writeheader(); writer.writerows(out)
    print("Wrote three figures (PDF/SVG/PNG), efficiency_summary.csv using the current context_summary.json aggregates.")

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--context-only", action="store_true")
    args = parser.parse_args()
    if args.context_only:
        plot_context()
    else:
        main()

